Foundations of Monte Carlo methods and stochastic simulations -- From Monte Carlo Lebesgue integration to weak approximation of SDEs

In recent years dynamical systems (of deterministic and stochastic nature), describing many models in mathematics, physics, engineering and finances, become more and more complex. Numerical analysis narrowed only to deterministic algorithms seems to be insufficient for such systems, since, for example, curse of dimensionality affects deterministic methods. Therefore, we can observe increasing popularity of Monte Carlo algorithms and, closely related with them, stochastic simulations based on stochastic differential equations. In these lecture notes we present main ideas concerned with Monte Carlo methods and their theoretical properties. We apply them to such problems as integration and approximation of solutions of deterministic/stochastic differential equations. We also discuss implementation of exemplary algorithms in Python programming language and their application to option pricing. Part of these notes has been used during lectures for PhD students at AGH University of Science and Technology, Krakow, Poland, at summer semesters in the years 2020, 2021, 2023.

==> BOSSIP_MC_1_TEST.py <==
import numpy as np

def quad_MC(f, a, b, N):
    random_samples_0 = np.random.uniform(0, 1, N).astype('float32')
    random_samples_0 = a + (b - a) * random_samples_0
    g_values = (b-a) * f(random_samples_0)

    MC_g = np.mean(g_values)

    random_samples_1 = np.power(g_values - MC_g, 2)
    Var_g = (1.0 / (N - 1)) * np.sum(random_samples_1)

    L_CI = MC_g - 2.0 * np.sqrt(Var_g / N)
    R_CI = MC_g + 2.0 * np.sqrt(Var_g / N)

    return MC_g, Var_g, L_CI, R_CI


def f_0(x):
    return np.sin(x) + x ** 2


a = 0.0
b = np.pi
N = [11, 11 ** 2, 11 ** 3, 11 ** 4]
I = 2.0 + (np.pi ** 3) / 3

print(I)

N = [12, 12 ** 2, 12 ** 3, 12 ** 4, 12 ** 5, 12 ** 7]

for i in range(0, len(N)):
    Q, VAR, L_CI, R_CI = quad_MC(f_0, a, b, N[i])
    ERR = abs(I - Q)
    print("n = %.i, Quad MC= %.10f, wariancja = %.10f, [%.10f, %.10f], błąd = %.10f" % (N[i], Q, VAR, L_CI, R_CI, ERR))




==> BOSSIP_Merton_call_E.py <==
import numpy as np
import time
from multiprocessing import Pool
from multiprocessing import cpu_count

K = 80
T = 1
S_0 = 100
r = 0.08
sigma = 0.4
lam = 5.1012
c_0 = -0.12

def a(t, x):
    return (r - c_0 * lam) * x

def b(t, x):
    return sigma * x

def c(t, x):
    return c_0 * x


"""
European call
"""

def H(x, K):
    res = x - K
    if res<0:
        return 0.0
    else:
        return res

"""
European put
"""

def P(x, K):
    res = K - x
    if res<0:
        return 0.0
    else:
        return res


"""
Euler method on uniform grid
"""

def Euler_path(params):
    np.random.seed(seed=None)
    eta = params["eta"]
    lam = params["lam"]
    T = params["T"]
    n = params["n"]

    h = float(T / n)
    sq_h = np.sqrt(h)
    E = float(eta)
    t = 0.0
    lh = lam * h

    for i in range(1, n+1):
        Normals = np.random.normal(0, 1)
        Poiss = np.random.poisson(lh)
        E += a( t, E ) * h + b( t, E ) * sq_h * Normals + c( t,  E ) * Poiss
        t = i * h

    return E

#######################
if __name__ == '__main__':
    #M - number of simulated trajectories
    #K - option strike

    #M = 50001
    # n = 10231

    M = 3901
    n = 3702

    val_E = []
    val_EV = []

    num_proc = cpu_count()
    print("CPUs' number ", num_proc)

    params = []
    for i in range(M):
        params.append({"eta": S_0,
                       "lam": lam,
                       "T": T,
                       "n": n})

    threads = num_proc - 1

    p = Pool(threads)
    print("Number of CPUs' used:", threads)

    start = time.time()

    results = p.map_async(Euler_path, params)
    E_T = np.asarray(results.get())

    end = time.time()
    print("Computation time : ", end - start, " s")

    for i in range(M):
        val_E.append( H( E_T[i], K ) )

    mean_E = np.mean( np.asarray(val_E) )
    price_E = np.exp(-1.0 * r * T) * mean_E

    for i in range(M):
        val_EV.append( (val_E[i] - mean_E)**2)

    mean_val_E = np.mean( np.asarray(val_EV))

    EV = M * np.mean( np.asarray(val_EV)) / (M-1)
    tmp_I = 2.0 * np.exp(-1.0 * r * T) * np.sqrt(EV / M)
    I1 = price_E - tmp_I
    I2 = price_E + tmp_I

    print("European call option  price = ", price_E)
    print("Empirical variance:", EV)
    print("[",I1,I2,"]")
